Collision dynamics of Skyrmions in a two-component Bose-Einstein condensate

The dynamics of Skyrmions in a two-component Bose-Einstein condensate are numerically investigated in the mean-field theory. When two Skyrmions collide with each other, they are first united and then scattered into various states. For head-on collisions, Skyrmions with unit winding number are scattered. The collision dynamics with an impact parameter are shown to depend on the relative phase. These dynamic processes are characterized by integer winding numbers.

==> anc/readme <==
fig2.mp4: Head-on collision of Skyrmions with W = 1 and 1, corresponding
to Fig. 2.

fig3.mp4: Head-on collision of Skyrmions with W = 2 and 2, corresponding
to Fig. 3.

fig4a.mp4: Head-on collision of Skyrmions with W = 3 and 3, corresponding
to Fig. 4(a).

fig4b.mp4: Head-on collision of Skyrmions with W = 1 and 2, corresponding
to Fig. 4(b).

fig4c.mp4: Head-on collision of Skyrmions with W = -1 and 2, corresponding
to Fig. 4(c).

fig5a.mp4: Off-axis collision of Skyrmions, corresponding to Fig. 5(a).

fig5b.mp4: Off-axis collision of Skyrmions with phase difference,
corresponding to Fig. 5(b).


